Human Pose Forecasting via Deep Markov Models

Human pose forecasting is an important problem in computer vision with applications to human-robot interaction, visual surveillance, and autonomous driving. Usually, forecasting algorithms use 3D skeleton sequences and are trained to forecast for a few milliseconds into the future. Long-range forecasting is challenging due to the difficulty of estimating how long a person continues an activity. To this end, our contributions are threefold: (i) we propose a generative framework for poses using variational autoencoders based on Deep Markov Models (DMMs); (ii) we evaluate our pose forecasts using a pose-based action classifier, which we argue better reflects the subjective quality of pose forecasts than distance in coordinate space; (iii) last, for evaluation of the new model, we introduce a 480,000-frame video dataset called Ikea Furniture Assembly (Ikea FA), which depicts humans repeatedly assembling and disassembling furniture. We demonstrate promising results for our approach on both Ikea FA and the existing NTU RGB+D dataset.

==> delete_eps.sh <==
#!/bin/sh

# delete all .eps files
find figures/ -name '*-converted-to*' -delete -or -name '*.eps' -delete


==> to_eps.py <==
#!/usr/bin/env python3
"""Convert everything in figures/ to EPS, because IEEE."""

import os
import subprocess


def enumerate_sources():
    for dirpath, dirnames, filenames in os.walk('figures'):
        for filename in filenames:
            if filename.startswith('.'):
                continue
            yield os.path.join(dirpath, filename)


def main():
    for src in enumerate_sources():
        dest_dir, dest = destination(src)
        print('Copying %s to %s' % (src, dest))
        os.makedirs(dest_dir, exist_ok=True)
        if src.endswith('.eps'):
            continue
        elif src.endswith('.pdf'):
            subprocess.run(
                ['pdftops', '-eps', '-r', '300', src, dest], check=True)
        else:
            subprocess.run(['convert', src, dest], check=True)


def destination(src_name):
    old_dir = os.path.dirname(src_name)
    old_fn = os.path.basename(src_name)
    new_dir = old_dir
    new_fn = old_fn.rsplit('.', 1)[0] + '.eps'
    return new_dir, os.path.join(new_dir, new_fn)


if __name__ == '__main__':
    main()

